HVI: A New Color Space for Low-light Image Enhancement

Low-Light Image Enhancement (LLIE) is a crucial computer vision task that aims to restore detailed visual information from corrupted low-light images. Many existing LLIE methods are based on standard RGB (sRGB) space, which often produce color bias and brightness artifacts due to inherent high color sensitivity in sRGB. While converting the images using Hue, Saturation and Value (HSV) color space helps resolve the brightness issue, it introduces significant red and black noise artifacts. To address this issue, we propose a new color space for LLIE, namely Horizontal/Vertical-Intensity (HVI), defined by polarized HS maps and learnable intensity. The former enforces small distances for red coordinates to remove the red artifacts, while the latter compresses the low-light regions to remove the black artifacts. To fully leverage the chromatic and intensity information, a novel Color and Intensity Decoupling Network (CIDNet) is further introduced to learn accurate photometric mapping function under different lighting conditions in the HVI space. Comprehensive results from benchmark and ablation experiments show that the proposed HVI color space with CIDNet outperforms the state-of-the-art methods on 10 datasets. The code is available at https://github.com/Fediory/HVI-CIDNet.

==> img/ab-color/cut.py <==
import cv2
import os

# 输入文件夹和输出文件夹路径
input_folder = './00700'
output_folder = './00700_cut'

# 截取区域的坐标 (x1, y1) 到 (x2, y2)
x1, y1 = 230, 310  # 起始坐标
x2, y2 = 280, 360  # 结束坐标

# 如果输出文件夹不存在，则创建
if not os.path.exists(output_folder):
    os.makedirs(output_folder)

# 遍历输入文件夹中的所有文件
for filename in os.listdir(input_folder):
    # 只处理图像文件（可以根据实际情况添加更多扩展名）
    if filename.endswith(('.jpg', '.jpeg', '.png', '.bmp', '.tiff')):
        # 构建输入文件和输出文件的路径
        input_path = os.path.join(input_folder, filename)
        output_path = os.path.join(output_folder, filename)

        # 读取图像
        image = cv2.imread(input_path)

        # 确保图像大小足够进行截取
        if image is None or image.shape[0] < y2 or image.shape[1] < x2:
            print(f"跳过 {filename}，图像尺寸不足以截取指定区域。")
            continue

        # 截取指定区域
        cropped_image = image[y1:y2, x1:x2]

        # 保存截取后的图像
        cv2.imwrite(output_path, cropped_image)

print("批量截取完成！")

